Grand Unified Theories in Renormalisable, Classically Scale Invariant Gravity

We analyze $SO(N)$ and $SU(N)$ gauge theories with scalars in adjoint and fundamental representations, coupled to renormalisable, classically scale invariant gravity. In the specific case of $SO(12),$ we show that the quantum field theory can be can be asymptotically free in all couplings (hence ultra-violet complete). For a region of parameter space, Dimensional Transmutation occurs, with the adjoint vacuum expectation value breaking $SO(12) \to SU(6)\otimes U(1)$ and producing a Low Energy Effective Theory having Einstein-Hilbert gravity. We verify that certain minima are locally stable and lie within the catchment basin of the ultraviolet fixed points.

==> anc/B1_varpi2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     24044,        727]
NotebookOptionsPosition[     23628,        709]
NotebookOutlinePosition[     23987,        725]
CellTagsIndexPosition[     23944,        722]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "689"}], "/", "216"}], "+", 
    RowBox[{"10", "/", 
     RowBox[{"(", 
      RowBox[{"9", "*", 
       RowBox[{"x", "^", "2"}]}], ")"}]}], "-", 
    RowBox[{"5", "/", 
     RowBox[{"(", 
      RowBox[{"3", "*", "x"}], ")"}]}], "-", 
    RowBox[{"xi1", "/", "3"}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"xi1", "^", "2"}]}], "+", 
    RowBox[{"6", "*", 
     RowBox[{"xip2", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"abar", "^", "2"}], "*", 
       RowBox[{"xi1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", "/", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"6", "*", "xi1"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
          "8"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"z1", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"abar", "*", 
       RowBox[{"xi1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", "/", "2"}], "-", 
         RowBox[{"10", "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", "x"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"6", "*", "xi1"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"12", "*", "xi1"}]}], ")"}]}], ")"}], "/", "12"}]}], 
        ")"}]}], ")"}], "/", "z1"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"xi1", "*", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"35", "*", "y2"}], ")"}], "/", "18"}], "-", 
         RowBox[{"12", "*", "xip2", "*", "z4"}]}], ")"}]}], ")"}], "/", 
     "z1"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"xi1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"35", "*", 
            RowBox[{"y2", "^", "2"}]}], ")"}], "/", "18"}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"z4", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"z1", "^", "2"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{
  3.773940687230517*^9, {3.773940771425255*^9, 3.773940783689528*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B1os", ":=", 
   RowBox[{"Evaluate", "[", "%", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.773940687230517*^9, {3.773940771425255*^9, 3.773940776983567*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "175"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "18"}], "+", 
        RowBox[{"7", "*", "x2"}]}], ")"}]}], ")"}], "/", "54"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"20", "*", 
      RowBox[{"xi1", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "18"}], "+", 
        RowBox[{"7", "*", "x2"}]}], ")"}]}], ")"}], "/", "3"}], "+", 
   RowBox[{"6", "*", 
    RowBox[{"xip2", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "33"}], "+", 
      RowBox[{"28", "*", "x3"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"abar", "^", "4"}], "*", 
      RowBox[{
       RowBox[{"xi1", "^", "6"}], "/", 
       RowBox[{"z1", "^", "3"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "25"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "*", 
         RowBox[{"x", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"6", "*", "xi1"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
       "2"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"6", "*", "xi1"}]}], ")"}], "^", "4"}]}], ")"}], "/", 
       "16"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"abar", "^", "3"}], "*", 
      RowBox[{
       RowBox[{"xi1", "^", "4"}], "/", 
       RowBox[{"z1", "^", "2"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "665"}], ")"}], "/", "2"}], "+", 
      RowBox[{
       RowBox[{"(", "50", ")"}], "/", "x"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "*", 
         RowBox[{"x", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"6", "*", "xi1"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
       "8"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "*", "x", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"78", "*", "xi1"}], "+", 
           RowBox[{"432", "*", 
            RowBox[{"xi1", "^", "2"}]}]}], ")"}]}], ")"}], "/", "12"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "^", "3"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"6", "*", "xi1"}]}], ")"}], "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"41", "+", 
           RowBox[{"402", "*", "xi1"}], "+", 
           RowBox[{"1008", "*", 
            RowBox[{"xi1", "^", "2"}]}], "+", 
           RowBox[{"216", "*", 
            RowBox[{"xip2", "^", "2"}]}]}], ")"}]}], ")"}], "/", "48"}]}], 
     ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"34", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"6", "*", "xi1"}], "+", 
        RowBox[{"72", "*", 
         RowBox[{"xi1", "^", "2"}]}]}], ")"}], "*", "z1"}], ")"}], "/", "9"}],
    "-", 
   RowBox[{"8", "*", "xip2", "*", "z4"}], "+", 
   RowBox[{"xi1", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "40"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"70", "*", "x2"}], ")"}], "/", "9"}], "+", 
      RowBox[{"96", "*", "xip2", "*", "z4"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"xi1", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"90", "+", 
         RowBox[{"35", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"108", "*", 
          RowBox[{"z4", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"81", "*", 
      RowBox[{"z1", "^", "3"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"xi1", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "90"}], "+", 
           RowBox[{"35", "*", "x2"}], "+", 
           RowBox[{"216", "*", "xip2", "*", "z4"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"90", "+", 
           RowBox[{"35", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"108", "*", 
            RowBox[{"z4", "^", "2"}]}]}], ")"}]}], "+", 
        RowBox[{"3", "*", "xi1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "25200"}], "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"7840", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"105", "*", "x2", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "192"}], "+", 
              RowBox[{"x5", "^", "2"}]}], ")"}]}], "+", 
           RowBox[{"18", "*", 
            RowBox[{"(", 
             RowBox[{"3580", "+", 
              RowBox[{"5", "*", 
               RowBox[{"(", 
                RowBox[{"72", "+", 
                 RowBox[{"7", "*", 
                  RowBox[{"x5", "^", "2"}]}]}], ")"}], "*", "z4"}], "+", 
              RowBox[{"72", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "33"}], "+", 
                 RowBox[{"28", "*", "x3"}]}], ")"}], "*", 
               RowBox[{"z4", "^", "2"}]}], "+", 
              RowBox[{"576", "*", 
               RowBox[{"z4", "^", "3"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"648", "*", 
      RowBox[{"z1", "^", "2"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"abar", "^", "2"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "100"}], "*", 
            RowBox[{"xi1", "^", "2"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{"x", "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1330", "*", 
            RowBox[{"xi1", "^", "2"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", "*", "x"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "*", "x", "*", 
            RowBox[{"xi1", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"6", "*", "xi1"}], "+", 
              RowBox[{"72", "*", 
               RowBox[{"xi1", "^", "2"}]}]}], ")"}]}], ")"}], "/", "12"}], 
         "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "*", 
            RowBox[{"xi1", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"611", "+", 
              RowBox[{"12", "*", "xi1"}], "+", 
              RowBox[{"432", "*", 
               RowBox[{"xi1", "^", "2"}]}], "-", 
              RowBox[{"36", "*", "xip2"}], "+", 
              RowBox[{"432", "*", 
               RowBox[{"xip2", "^", "2"}]}]}], ")"}]}], ")"}], "/", "18"}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "*", 
            RowBox[{"xi1", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"6", "*", "xi1"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"1719", "*", 
               RowBox[{"xi1", "^", "2"}]}], "+", 
              RowBox[{"5184", "*", 
               RowBox[{"xi1", "^", "3"}]}], "+", 
              RowBox[{"27", "*", 
               RowBox[{"xip2", "^", "2"}]}], "-", 
              RowBox[{"324", "*", 
               RowBox[{"xip2", "^", "3"}]}], "+", 
              RowBox[{"9", "*", "xi1", "*", 
               RowBox[{"(", 
                RowBox[{"13", "+", 
                 RowBox[{"36", "*", 
                  RowBox[{"xip2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
          "/", "18"}]}], ")"}], "/", "z1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "10"}], "*", 
            RowBox[{"xi1", "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{"90", "+", 
              RowBox[{"35", "*", 
               RowBox[{"x2", "^", "2"}]}], "+", 
              RowBox[{"108", "*", 
               RowBox[{"z4", "^", "2"}]}]}], ")"}]}], ")"}], "/", "9"}], "-", 
         
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "*", 
            RowBox[{"xi1", "^", "4"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"6", "*", "xi1"}]}], ")"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"90", "+", 
              RowBox[{"35", "*", 
               RowBox[{"x2", "^", "2"}]}], "+", 
              RowBox[{"108", "*", 
               RowBox[{"z4", "^", "2"}]}]}], ")"}]}], ")"}], "/", "18"}]}], 
        ")"}], "/", 
       RowBox[{"z1", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "*", 
            RowBox[{"xi1", "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "90"}], "+", 
              RowBox[{"35", "*", "x2"}], "-", 
              RowBox[{"12", "*", "z4"}], "+", 
              RowBox[{"288", "*", "xip2", "*", "z4"}]}], ")"}]}], ")"}], "/", 
          "6"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "*", 
            RowBox[{"xi1", "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"6", "*", "xi1"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"35", "*", "x2"}], "+", 
              RowBox[{"60", "*", 
               RowBox[{"xi1", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "18"}], "+", 
                 RowBox[{"7", "*", "x2"}]}], ")"}]}], "+", 
              RowBox[{"8", "*", "xi1", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "90"}], "+", 
                 RowBox[{"35", "*", "x2"}], "+", 
                 RowBox[{"216", "*", "xip2", "*", "z4"}]}], ")"}]}], "+", 
              RowBox[{"18", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", 
                 RowBox[{"8", "*", "xip2", "*", "z4"}], "+", 
                 RowBox[{"24", "*", 
                  RowBox[{"xip2", "^", "2"}], "*", "z4"}]}], ")"}]}]}], 
             ")"}]}], ")"}], "/", "24"}]}], ")"}], "/", 
       RowBox[{"z1", "^", "2"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "90"}], "+", 
           RowBox[{"35", "*", "x2"}], "+", 
           RowBox[{"216", "*", "xip2", "*", "z4"}]}], ")"}], "^", "2"}]}], 
       "/", "324"}], "+", 
      RowBox[{
       RowBox[{"xi1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "60"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"70", "*", 
            RowBox[{"x2", "^", "2"}]}], ")"}], "/", "3"}], "-", 
         RowBox[{"48", "*", 
          RowBox[{"z4", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"xi1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1505", "/", "6"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"700", "*", 
            RowBox[{"x2", "^", "2"}]}], ")"}], "/", "27"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"35", "*", 
            RowBox[{"x5", "^", "2"}]}], ")"}], "/", "144"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"z4", "^", "2"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"xip2", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"35", "*", 
               RowBox[{"x5", "^", "2"}]}], "+", 
              RowBox[{"72", "*", 
               RowBox[{"(", 
                RowBox[{"5", "-", 
                 RowBox[{"66", "*", "z4"}], "+", 
                 RowBox[{"56", "*", "x3", "*", "z4"}], "+", 
                 RowBox[{"8", "*", 
                  RowBox[{"z4", "^", "2"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
          "/", "12"}]}], ")"}]}]}], ")"}], "/", "z1"}], "+", 
   RowBox[{"abar", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"200", "/", 
       RowBox[{"(", 
        RowBox[{"27", "*", 
         RowBox[{"x", "^", "3"}]}], ")"}]}], "-", 
      RowBox[{"1330", "/", 
       RowBox[{"(", 
        RowBox[{"9", "*", 
         RowBox[{"x", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "*", 
         RowBox[{"(", 
          RowBox[{"19", "-", 
           RowBox[{"6", "*", "xi1"}], "+", 
           RowBox[{"36", "*", 
            RowBox[{"xi1", "^", "2"}]}], "+", 
           RowBox[{"108", "*", 
            RowBox[{"xip2", "^", "2"}]}]}], ")"}]}], ")"}], "/", "18"}], "+", 
      
      RowBox[{
       RowBox[{"(", 
        RowBox[{"10", "*", 
         RowBox[{"(", 
          RowBox[{"307", "-", 
           RowBox[{"9", "*", "xi1"}], "+", 
           RowBox[{"72", "*", 
            RowBox[{"xi1", "^", "2"}]}], "-", 
           RowBox[{"18", "*", "xip2"}], "+", 
           RowBox[{"216", "*", 
            RowBox[{"xip2", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"27", "*", "x"}], ")"}]}], "+", 
      RowBox[{"x", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "xi1"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"37", "*", 
            RowBox[{"xi1", "^", "2"}]}], ")"}], "/", "3"}], "-", 
         RowBox[{"346", "*", 
          RowBox[{"xi1", "^", "3"}]}], "-", 
         RowBox[{"1200", "*", 
          RowBox[{"xi1", "^", "4"}]}], "-", 
         RowBox[{"3", "*", 
          RowBox[{"xip2", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", "*", "xip2"}], "+", 
            RowBox[{"12", "*", 
             RowBox[{"xip2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "*", "xi1", "*", 
            RowBox[{"(", 
             RowBox[{"90", "-", 
              RowBox[{"35", "*", "x2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"12", "-", 
                 RowBox[{"288", "*", "xip2"}]}], ")"}], "*", "z4"}]}], 
             ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"9", "*", "x"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "*", "xi1", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"35", "*", "x2"}], "+", 
              RowBox[{"36", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", 
                 RowBox[{"6", "*", "xip2", "*", "z4"}]}], ")"}]}]}], ")"}]}], 
           ")"}], "/", "18"}], "+", 
         RowBox[{"x", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "20"}], "*", 
             RowBox[{"xi1", "^", "4"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "18"}], "+", 
               RowBox[{"7", "*", "x2"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "*", 
               RowBox[{"xi1", "^", "3"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "315"}], "+", 
                 RowBox[{"70", "*", "x2"}], "+", 
                 RowBox[{"648", "*", "xip2", "*", "z4"}]}], ")"}]}], ")"}], 
             "/", "3"}], "+", 
            RowBox[{
             RowBox[{"xi1", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"25", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"35", "*", "x2"}], ")"}], "/", "18"}], "-", 
               RowBox[{"48", "*", "xip2", "*", "z4"}], "+", 
               RowBox[{"144", "*", 
                RowBox[{"xip2", "^", "2"}], "*", "z4"}]}], ")"}]}], "+", 
            RowBox[{"xi1", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"35", "*", "x2"}], ")"}], "/", "36"}], "+", 
               RowBox[{"2", "*", "xip2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"18", "*", "xip2"}], "+", 
                  RowBox[{"36", "*", 
                   RowBox[{"xip2", "^", "2"}]}]}], ")"}], "*", "z4"}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], "/", "z1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"20", "*", 
            RowBox[{"xi1", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"90", "+", 
              RowBox[{"35", "*", 
               RowBox[{"x2", "^", "2"}]}], "+", 
              RowBox[{"108", "*", 
               RowBox[{"z4", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"27", "*", "x"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "*", 
            RowBox[{"xi1", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"35", "*", 
               RowBox[{"x2", "^", "2"}]}], "+", 
              RowBox[{"54", "*", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"z4", "^", "2"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
          "/", "18"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "*", 
            RowBox[{"xi1", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"90", "-", 
              RowBox[{"175", "*", 
               RowBox[{"x2", "^", "2"}]}], "-", 
              RowBox[{"2592", "*", "xip2", "*", 
               RowBox[{"z4", "^", "2"}]}], "-", 
              RowBox[{"3888", "*", 
               RowBox[{"xip2", "^", "2"}], "*", 
               RowBox[{"z4", "^", "2"}]}], "+", 
              RowBox[{"36", "*", 
               RowBox[{"xi1", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{"630", "+", 
                 RowBox[{"35", "*", 
                  RowBox[{"x2", "^", "2"}]}], "+", 
                 RowBox[{"648", "*", 
                  RowBox[{"z4", "^", "2"}]}]}], ")"}]}], "-", 
              RowBox[{"24", "*", "xi1", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"35", "*", 
                  RowBox[{"x2", "^", "2"}]}], "+", 
                 RowBox[{"18", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"9", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", "*", "xip2"}]}], ")"}], "*", 
                    RowBox[{"z4", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], ")"}], "/", "108"}]}], ")"}], "/", 
       RowBox[{"z1", "^", "2"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.773768475284678*^9, 3.7737685256682453`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"varpi2", ":=", 
   RowBox[{"Evaluate", "[", "%", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.773768475284678*^9, 3.7737685256682453`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"abar", "\[Rule]", 
     OverscriptBox["a", "_"]}], ",", 
    RowBox[{"xi1", "\[Rule]", 
     SubscriptBox["\[Xi]", "1"]}], ",", 
    RowBox[{"xip2", "\[Rule]", 
     SubscriptBox[
      TemplateBox[{"\[Xi]","\[Prime]"},
       "Superscript"], "2"]}]}], "}"}], " "}]], "Input",
 CellChangeTimes->{{3.773768475284678*^9, 3.773768516099102*^9}}]
},
WindowSize->{808, 911},
WindowMargins->{{Automatic, 433}, {Automatic, 74}},
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 25, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2537, 81, 97, "Input"],
Cell[3098, 103, 198, 5, 28, "Input"],
Cell[3299, 110, 19735, 577, 692, "Input"],
Cell[23037, 689, 177, 4, 28, "Input"],
Cell[23217, 695, 407, 12, 30, "Input"]
}
]
*)



==> anc/B1_varpi2OUT.mpl <==
B1final := 1/216*(972*xi1^4*abar^2*(xi1+1/6)^2*x^4-1296*xi1^2*abar*(xi1-1/12)*(
xi1+1/6)*z1*x^3+(540*abar^2*xi1^4+(540*abar*z1+420*x2^2+432*z1^2+1296*z4^2+1080
)*xi1^2-420*(216/35*z4*xi2prime+x2+6/35*z1-18/7)*z1*xi1+z1^2*(1296*xi2prime^2-\
689))*x^2-360*(2*abar*xi1^2+z1)*x*z1+240*z1^2)/x^2/z1^2;

varpi2final := -81/2*alpha*((xi1+1/6)^4*xi1^6*abar^4*x^7+2*(xi1+1/6)^2*z1*xi1^4
*(xi2prime^2+14/3*xi1^2+67/36*xi1+41/216)*abar^3*x^6+4/3*(xi1+1/6)*xi1^2*(5/6*
abar^2*xi1^5+5/36*abar^2*xi1^4+(-16*z1^2+(5/2-35/36*x2+5/24*abar)*z1+2*z4^2+35/
54*x2^2+5/3)*xi1^3+(-191/36*z1^2+(5/144*abar-4*z4*xi2prime-35/54*x2+5/3)*z1+1/3
*z4^2+5/18+35/324*x2^2)*xi1^2-z1*((xi2prime^2+13/36)*z1+(xi2prime^2+1/3*
xi2prime)*z4+35/432*x2-5/24)*xi1+z1^2*(-1/12*xi2prime^2+xi2prime^3+5/324))*abar
^2*x^5+4/9*z1*(-5*abar^2*xi1^6-65/72*abar^2*xi1^5+(100/3*z1^2+(35/9*x2-10-5/6*
abar)*z1-35/108*x2^2-6*z4^2-5/432*abar^2-35/6)*xi1^4+(173/18*z1^2+(12*z4*
xi2prime-35/6+35/27*x2-5/72*abar)*z1+(4*xi2prime-1)*z4^2+35/162*x2^2-10/9)*xi1^
3+(37/108*z1^2+(5/432*abar+(-4*xi2prime^2+4/3*xi2prime)*z4-35/648*x2-25/36)*z1+
(xi2prime^2+2/3*xi2prime)*z4^2-5/216+175/3888*x2^2)*xi1^2-2*z1*(1/36*z1+(
xi2prime^3+1/2*xi2prime^2-1/36*xi2prime)*z4+35/2592*x2)*xi1+z1^2*(xi2prime+1/2)
*(xi2prime-1/6)*xi2prime^2)*abar*x^4+(25/81*xi1^6*abar^4+350/729*(x2^2+108/35*
z1^2+171/20*z1*abar+108/35*z4^2+18/7)*abar^2*xi1^4-80/27*z1*(-1/72*z1+(xi2prime
-1/24)*z4+35/288*x2-5/16)*abar^2*xi1^3+(-272/81*z1^4+(10/81*abar-140/243*x2+40/
27)*z1^3+((40/27*xi2prime^2-10/81*xi2prime+3055/1458)*abar^2+16/27*z4^2-70/243*
x2^2+20/27)*z1^2+((25/27+175/1458*x2^2+10/27*z4^2)*abar-16/27*z4^3+(-56/27*x3+
22/9)*z4^2+(-10/27-35/972*x5^2)*z4-895/243-980/2187*x2^3+350/243*x2^2+(280/243-\
35/5832*x5^2)*x2)*z1+1225/6561*(108/35*z4^2+x2^2+18/7)^2)*xi1^2-280/243*(17/70*
z1^3+(-1/12*x2+36/35*z4*xi2prime+1/56*abar-3/7)*z1^2+((9/14*z4*xi2prime-15/28+5
/48*x2)*abar+(-18/35*xi2prime+3/70)*z4^2-18/5*(x3-33/28)*xi2prime*z4+(-9/28-1/
32*x5^2)*xi2prime+5/18*x2^2-1/384*x5^2+43/16)*z1+(108/35*z4^2+x2^2+18/7)*(z4*
xi2prime+35/216*x2-5/12))*z1*xi1-56/27*z1^2*(-17/756*z1^2+((-5/28*xi2prime^2-95
/3024)*abar-1/21*z4*xi2prime+(x3-33/28)*xi2prime^2-175/1296*x2+25/72)*z1-6/7*(
z4*xi2prime+35/216*x2-5/12)^2))*x^3-80/81*(5/8*abar^2*xi1^4+(35/108*x2^2+1/3*z1
^2+133/24*z1*abar+z4^2+5/6)*xi1^2-2*z1*(1/48*z1+(xi2prime-1/24)*z4+35/288*x2-5/
16)*xi1+(xi2prime^2-1/12*xi2prime+307/216)*z1^2)*z1*abar*x^2+1330/729*z1^2*(30/
133*xi1^2*abar+z1)*abar*x-200/2187*z1^3*abar)/x^3/z1^3;

